Adaptive neural network basis methods for partial differential equations with low-regular solutions

This paper aims to devise an adaptive neural network basis method for numerically solving a second-order semilinear partial differential equation (PDE) with low-regular solutions in two/three dimensions. The method is obtained by combining basis functions from a class of shallow neural networks and the resulting multi-scale analogues, a residual strategy in adaptive methods and the non-overlapping domain decomposition method. At the beginning, in view of the solution residual, we partition the total domain $\Omega$ into $K+1$ non-overlapping subdomains, denoted respectively as $\{\Omega_k\}_{k=0}^K$, where the exact solution is smooth on subdomain $\Omega_{0}$ and low-regular on subdomain $\Omega_{k}$ ($1\le k\le K$). Secondly, the low-regular solutions on different subdomains \(\Omega_{k}\)~($1\le k\le K$) are approximated by neural networks with different scales, while the smooth solution on subdomain \(\Omega_0\) is approximated by the initialized neural network. Thirdly, we determine the undetermined coefficients by solving the linear least squares problems directly or the nonlinear least squares problem via the Gauss-Newton method. The proposed method can be extended to multi-level case naturally. Finally, we use this adaptive method for several peak problems in two/three dimensions to show its high-efficient computational performance.

==> huatu.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 在边界上采样的点\n",
    "num_samples_boundary = 50\n",
    "x_boundary = np.linspace(0, 1, num_samples_boundary)\n",
    "y_boundary = np.linspace(0, 1, num_samples_boundary)\n",
    "\n",
    "# 上下边界\n",
    "boundary_points = np.array([[x, 0] for x in x_boundary] + [[x, 1] for x in x_boundary])\n",
    "# 左右边界\n",
    "boundary_points = np.vstack([boundary_points, np.array([[0, y] for y in y_boundary]), np.array([[1, y] for y in y_boundary])])\n",
    "\n",
    "# 在内部生成均匀网格点\n",
    "num_samples_internal = 40\n",
    "x_internal, y_internal = np.meshgrid(np.linspace(0, 1, num_samples_internal), np.linspace(0, 1, num_samples_internal))\n",
    "\n",
    "# 将网格点展开成一维数组\n",
    "x_internal_flat = x_internal.flatten()\n",
    "y_internal_flat = y_internal.flatten()\n",
    "\n",
    "# 过滤掉边界上的网格点，即 0 和 1 的位置\n",
    "internal_points = np.array([[x, y] for x, y in zip(x_internal_flat, y_internal_flat) if 0 < x < 1 and 0 < y < 1])\n",
    "\n",
    "# 画图\n",
    "plt.figure(figsize=(6, 6))\n",
    "# 绘制边界上的红色点\n",
    "plt.scatter(boundary_points[:, 0], boundary_points[:, 1], color='red', label='Boundary Points',s=2)\n",
    "# 绘制内部网格上的蓝色点\n",
    "plt.scatter(internal_points[:, 0], internal_points[:, 1], color='blue', label='Internal Grid Points',s=2)\n",
    "\n",
    "# 设置图像显示的范围\n",
    "plt.xlim(0, 1)\n",
    "plt.ylim(0, 1)\n",
    "plt.gca().set_aspect('equal', adjustable='box')\n",
    "\n",
    "# 添加图例\n",
    "plt.legend()\n",
    "\n",
    "# 显示图像\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 设置圆心和半径\n",
    "center = np.array([0.5, 0.5])\n",
    "radius = 0.1\n",
    "\n",
    "# 在矩形 [0.4, 0.6]^2 上生成均匀网格点\n",
    "num_samples_internal = 20\n",
    "x_internal, y_internal = np.meshgrid(np.linspace(0.4, 0.6, num_samples_internal), np.linspace(0.4, 0.6, num_samples_internal))\n",
    "\n",
    "# 将网格点展开成一维数组\n",
    "x_internal_flat = x_internal.flatten()\n",
    "y_internal_flat = y_internal.flatten()\n",
    "\n",
    "# 过滤掉圆外和圆上的点，保留圆内的点\n",
    "internal_points = np.array([[x, y] for x, y in zip(x_internal_flat, y_internal_flat)\n",
    "                            if np.linalg.norm([x - center[0], y - center[1]]) < radius])\n",
    "\n",
    "# 在圆的边界上进行均匀采样\n",
    "num_samples_circle = 100\n",
    "theta = np.linspace(0, 2 * np.pi, num_samples_circle)\n",
    "circle_points = np.array([center[0] + radius * np.cos(theta), center[1] + radius * np.sin(theta)]).T\n",
    "\n",
    "# 画图\n",
    "plt.figure(figsize=(6, 6))\n",
    "\n",
    "# 绘制矩形区域的网格点（圆内的蓝色点）\n",
    "plt.scatter(internal_points[:, 0], internal_points[:, 1], color='blue', label='Points Inside Circle', s=20)\n",
    "\n",
    "# 绘制圆边界上的红色点\n",
    "plt.scatter(circle_points[:, 0], circle_points[:, 1], color='red', label='Boundary Points of Circle', s=20)\n",
    "\n",
    "# 绘制圆的轮廓\n",
    "circle = plt.Circle(center, radius, color='green', fill=False, label='Circle Boundary')\n",
    "plt.gca().add_artist(circle)\n",
    "\n",
    "# 设置图像显示的范围\n",
    "plt.xlim(0.4, 0.6)\n",
    "plt.ylim(0.4, 0.6)\n",
    "plt.gca().set_aspect('equal', adjustable='box')\n",
    "\n",
    "# 添加图例\n",
    "plt.legend()\n",
    "\n",
    "# 显示图像\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "K=2\n",
    "# 设置圆心和半径\n",
    "center = np.array([0.2, 0.8])\n",
    "radius = 0.1\n",
    "\n",
    "# 设置圆心和半径\n",
    "center1 = np.array([0.95, 0.2])\n",
    "\n",
    "# 在整个矩形 [0, 1]^2 中生成内部点和边界点\n",
    "num_samples = 50\n",
    "x_points = np.linspace(0, 1, num_samples)\n",
    "y_points = np.linspace(0, 1, num_samples)\n",
    "\n",
    "# 内部点\n",
    "X_internal, Y_internal = np.meshgrid(x_points, y_points)\n",
    "internal_points = np.column_stack((X_internal.flatten(), Y_internal.flatten()))\n",
    "\n",
    "# 边界点\n",
    "boundary_points = []\n",
    "# 上边界和下边界\n",
    "boundary_points += [[x, 0] for x in x_points]\n",
    "boundary_points += [[x, 1] for x in x_points]\n",
    "# 左边界和右边界\n",
    "boundary_points += [[0, y] for y in y_points]\n",
    "boundary_points += [[1, y] for y in y_points]\n",
    "boundary_points = np.array(boundary_points)\n",
    "#过滤边界\n",
    "if K==2:\n",
    "    boundary_points2 =boundary_points[np.linalg.norm(boundary_points - center1, axis=1) <= radius] \n",
    "    boundary_points =boundary_points[np.linalg.norm(boundary_points - center1, axis=1) > radius] \n",
    "\n",
    "# 过滤掉圆内的点\n",
    "filtered_internal_points=internal_points\n",
    "if K>=1:\n",
    "    filtered_internal_points = internal_points[np.linalg.norm(internal_points - center, axis=1) >= radius]\n",
    "if K==2:\n",
    "    filtered_internal_points = filtered_internal_points[np.linalg.norm(filtered_internal_points - center1, axis=1) >= radius]\n",
    "\n",
    "if K>=1:\n",
    "# 在矩形 [0.4, 0.6]^2 上生成均匀网格点\n",
    "    num_samples_internal = 20\n",
    "    x_internal = np.linspace(0.1, 0.3, num_samples_internal)\n",
    "    y_internal = np.linspace(0.7, 0.9, num_samples_internal)\n",
    "    X_internal_grid, Y_internal_grid = np.meshgrid(x_internal, y_internal)\n",
    "    # 将网格点展开成一维数组\n",
    "    internal_grid_points = np.column_stack((X_internal_grid.flatten(), Y_internal_grid.flatten()))\n",
    "# 在矩形 [0.95, 0.2]^2 上生成均匀网格点\n",
    "if K==2:\n",
    "    num_samples_internal = 20\n",
    "    x_internal1 = np.linspace(0.85, 1.05, num_samples_internal)\n",
    "    y_internal1 = np.linspace(0.1, 0.3, num_samples_internal)\n",
    "    X_internal1_grid, Y_internal1_grid = np.meshgrid(x_internal1, y_internal1)\n",
    "    # 将网格点展开成一维数组\n",
    "    internal1_grid_points = np.column_stack((X_internal1_grid.flatten(), Y_internal1_grid.flatten()))\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# 过滤掉圆外和圆上的点，保留圆内的点\n",
    "if K>=1:\n",
    "    final_internal_points = internal_grid_points[np.linalg.norm(internal_grid_points - center, axis=1) < radius]\n",
    "if K==2:\n",
    "    # 过滤掉圆外和圆上的点，保留圆内的点\n",
    "    final_internal1_points = internal1_grid_points[(np.linalg.norm(internal1_grid_points - center1, axis=1) < radius) &(internal1_grid_points[:,0]<1) & (internal1_grid_points[:,1]<1)]\n",
    "\n",
    "# 在圆1的边界上进行均匀采样\n",
    "num_samples_circle = 40\n",
    "theta = np.linspace(0, 2 * np.pi, num_samples_circle)\n",
    "circle_points = np.array([center[0] + radius * np.cos(theta), center[1] + radius * np.sin(theta)]).T\n",
    "# 在圆2的边界上进行均匀采样\n",
    "num_samples_circle = 40\n",
    "theta = np.linspace(0, 2 * np.pi, num_samples_circle)\n",
    "circle_points1 = np.array([center1[0] + radius * np.cos(theta), center1[1] + radius * np.sin(theta)]).T\n",
    "#过滤掉在矩形外的店\n",
    "circle_points1 = circle_points1[(circle_points[:,0]<1) & (circle_points[:,1]<1)]\n",
    "\n",
    "# 画图\n",
    "plt.figure(figsize=(8, 8))\n",
    "\n",
    "# 绘制过滤后的内部点（大矩形内）\n",
    "plt.scatter(filtered_internal_points[:, 0], filtered_internal_points[:, 1], color='black', s=2, label='Points in ' + r'$\\mathbf{X}_{f_{0}}$')\n",
    "\n",
    "# 绘制大矩形边界点\n",
    "plt.scatter(boundary_points[:, 0], boundary_points[:, 1], color='red', s=2, label='Points in ' + r'$\\mathbf{X}_{g_{0}}$')\n",
    "if K>=1:\n",
    "    # 绘制圆的轮廓\n",
    "    circle = plt.Circle(center, radius, color='black',alpha=0.1 ,fill=False)\n",
    "    plt.gca().add_artist(circle)\n",
    "\n",
    "    # 绘制圆内的均匀网格点（小矩形内）\n",
    "    plt.scatter(final_internal_points[:, 0], final_internal_points[:, 1], color='green', s=5,label='Points in ' + r'$\\mathbf{X}_{f_{1}}$')\n",
    "\n",
    "    # 绘制圆的边界上的点\n",
    "    plt.scatter(circle_points[:, 0], circle_points[:, 1], color='orange', s=10,label='Points in ' + r'$\\mathbf{X}_{\\Gamma_{1}}$')\n",
    "\n",
    "if K==2:\n",
    "    # 绘制圆的轮廓\n",
    "    circle1 = plt.Circle(center1, radius, color='black',alpha=0.1 ,fill=False)\n",
    "    plt.gca().add_artist(circle1)\n",
    "\n",
    "    # 绘制圆内的均匀网格点（小矩形内）\n",
    "    plt.scatter(final_internal1_points[:, 0], final_internal1_points[:, 1], color='green', s=5,label='Points in ' + r'$\\mathbf{X}_{f_{2}}$')\n",
    "\n",
    "    # 绘制圆的边界上的点\n",
    "    plt.scatter(boundary_points2[:,0],boundary_points2[:,1],color='purple',s=20,label='Points in ' + r'$\\mathbf{X}_{g_{2}}$')\n",
    "    plt.scatter(circle_points1[:, 0], circle_points1[:, 1], color='orange', s=10,label='Points in ' + r'$\\mathbf{\\Gamma}_{g_{2}}$')\n",
    "plt.text(0.4, 0.5, r'$\\Omega_{0}$', fontsize=20)\n",
    "if K>=1:\n",
    "    plt.text(0.2, 0.8, r'$\\Omega_{1}$', fontsize=20)\n",
    "if K==2:\n",
    "    plt.text(0.92, 0.2, r'$\\Omega_{2}$', fontsize=20)\n",
    "# 设置图像显示的范围\n",
    "plt.xlim(0, 1)\n",
    "plt.ylim(0, 1)\n",
    "plt.gca().set_aspect('equal', adjustable='box')\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "plt.axis('off')\n",
    "# 添加图例\n",
    "plt.legend(loc='upper right',fontsize=20)\n",
    "\n",
    "# 显示图像\n",
    "plt.title(f\"K={K}\")\n",
    "plt.savefig(f'K={K}.pdf',dpi=300)\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

